On the level of distribution of Goldbach primes and its applications

We prove that, for almost all even integers $N>0$, the set of Goldbach primes $\mathbb{P} \cap (N-\mathbb{P})$ has a level of distribution $1/6$. As applications, we show that almost all even integers $N>0$ can be written as the sum of two primes $p_1, p_2$ such that $p_1-p_2+1 \in \mathbb{P}_4$. We also prove an analogous result with $2p_1 p_2+1 \in \mathbb{P}_{13}$ for almost all integers $N>0$ with $6\mid N$.

==> anc/README.md <==
# Numerical code for the appendix

This directory contains the numerical source code, run scripts, notes, and
reference outputs for the appendix computations.

All files are placed directly in this ancillary-file directory for arXiv
submission.  No compiler binaries, FLINT/Arb binaries, GMP/MPFR binaries,
`.exe`, `.dll`, `.pdb`, or object files are included.

## Certified Arb/FLINT computation for M_k

This part contains the C/FLINT-Arb program for rigorously computing the
appendix quantity `M_k` for the two weights

```text
F = 0
F(u) = (1/2) 1_{u <= 1/t}
```

The program uses FLINT rationals for endpoints and Arb balls for interval
arithmetic.  Numerical parameters are supplied on the command line as exact
FLINT rational strings such as `16328/100000`, `3353/100`, or `67/2`.
Displayed intervals are printed in decimal form with `arb_printd(..., 20)`.

Files:

- `compute_Mk_arb.c`: C source code.
- `appendix_table_parameters.txt`: commands for the appendix table rows.
- `output_Mk_n65536_prec160.txt`: reference output for the `k=4` term check
  and all appendix rows.
- `mk_compute_run.ps1`: PowerShell build/run script.
- `mk_compute_run.sh`: Unix-like build/run script.

Requirements: a C compiler and FLINT/Arb, including the FLINT headers and the
runtime libraries used by FLINT, GMP, MPFR, and Arb.

Usage:

```text
compute_Mk_arb 0 k theta s [mesh_per_unit precision] [terms]
compute_Mk_arb half k theta s t [mesh_per_unit precision] [terms]
```

Default numerical settings:

```text
mesh_per_unit = 65536
precision     = 160
```

Examples:

```sh
./compute_Mk_arb half 4 16328/100000 3353/100 956/100 terms
./compute_Mk_arb 0 4 18352/100000 1417/100
```

Build and run on a Unix-like shell:

```sh
sh mk_compute_run.sh
```

Build and run on Windows PowerShell:

```powershell
powershell -ExecutionPolicy Bypass -File .\mk_compute_run.ps1
```

To run a different row through the PowerShell script, put the row parameters
after the script name, for example:

```powershell
powershell -ExecutionPolicy Bypass -File .\mk_compute_run.ps1 0 4 18352/100000 1417/100
```

The included `output_Mk_n65536_prec160.txt` can be inspected without installing
FLINT/Arb.

The PowerShell script currently uses the bundled Zig/FLINT toolchain in a
local verification tree.  If that directory is not present, install FLINT/Arb
separately and edit the paths at the top of `mk_compute_run.ps1`, or compile
manually with your local C compiler and FLINT library.

For the detailed `theta=0.1635` check, the final enclosure is:

```text
M = 0.037865343014335049974 +/- 0.00043713
```

For the appendix-table half-weight `k=4` row with `theta=0.16328`, `s=33.53`,
`t=9.56`, the final enclosure is:

```text
M = 0.011208939460874350865 +/- 0.00044463
```

## Richert-type comparison code

This part contains the C code used to reproduce the Richert-type numerical
comparison rows.  This is not an Arb interval computation.  It is a
double-precision numerical comparison using FFT-based convolutions for the
`S_G` term.  It is included only to make the numerical exploration
reproducible; it should not be cited as a certified interval proof.

Files:

- `richert_comparison.c`: C source code.
- `output_n16384_fft524288.txt`: reference output from
  `n_per_unit=16384`, `n_grid=524288`.
- `richert_comparison_run.ps1`: PowerShell build/run script.
- `richert_comparison_run.sh`: Unix-like build/run script.

The second command-line parameter was historically called `n_fft` in file
names.  In the code it is the convolution grid size `N`; the actual FFT array
length is chosen internally as the next power of two large enough for linear
convolution.

Run on a Unix-like shell:

```sh
sh richert_comparison_run.sh
```

Equivalently:

```sh
cc -O2 -Wall -Wextra richert_comparison.c -lm -o richert_comparison
./richert_comparison 16384 524288
```

Run on Windows PowerShell:

```powershell
powershell -ExecutionPolicy Bypass -File .\richert_comparison_run.ps1
```

The final `Richert` block in the output should include

```text
k theta s t lambda S_G r_calc r>|1e-10| r>|1e-12| M
2 0.48420 9.48000 2.95000 1.02000 0.49760834 3--9 3 4 0.01021569
...
7 0.04605 113.81000 25.51000 0.76200 0.50131140 8--113 16 18 0.02010990
```


==> anc/appendix_table_parameters.txt <==
Appendix table parameters formerly stored in compute_Mk_arb.c.

The program now runs in generic mode only.
Use rational inputs.  Append "terms" to show the T_r terms.

Default numerical settings:
    mesh_per_unit = 65536
    precision     = 160

Generic commands:
    compute_Mk_arb.exe 0 k theta s [mesh_per_unit precision] [terms]
    compute_Mk_arb.exe half k theta s t [mesh_per_unit precision] [terms]

F=0 rows:
    compute_Mk_arb.exe 0 2 50512/100000 512/100
    compute_Mk_arb.exe 0 3 29515/100000 876/100
    compute_Mk_arb.exe 0 4 18352/100000 1417/100
    compute_Mk_arb.exe 0 5 11801/100000 2218/100
    compute_Mk_arb.exe 0 6 7742/100000 3402/100
    compute_Mk_arb.exe 0 7 5145/100000 5150/100

F(u)=(1/2)1_{u<=1/t} rows:
    compute_Mk_arb.exe half 2 47337/100000 1087/100 335/100
    compute_Mk_arb.exe half 3 26631/100000 2025/100 583/100
    compute_Mk_arb.exe half 4 16328/100000 3353/100 956/100
    compute_Mk_arb.exe half 5 10438/100000 5276/100 1508/100
    compute_Mk_arb.exe half 6 6832/100000 8079/100 2325/100
    compute_Mk_arb.exe half 7 4538/100000 12173/100 3530/100

Examples with term-by-term output:
    compute_Mk_arb.exe half 4 16328/100000 3353/100 956/100 terms
    compute_Mk_arb.exe 0 4 18352/100000 1417/100 terms


==> anc/compute_Mk_arb.c <==
/*
   Rigorous numerical verification for M_k.

   Mathematical notation
   ---------------------
   We use the notation of the appendix in the paper:

       omega^+, omega^-       linear sieve functions,
       A^+(x)=x omega^+(x),   A^-(x)=x omega^-(x),
       S_G=sum_{r>k} T_r.

   The original fixed check used

       k = 4,
       F(u) = (1/2) 1_{u <= 1/t},
       s = 33.53,  t = 9.56,  theta = 0.16328.

   The current program reads k, theta, s, t and the weight type from the
   command line.

   The ordered integral is

       T_r = int_{1/s <= u_1 <= ... <= u_r, sum u_i = 1}
             G_r(u_1,...,u_r) du_1...du_{r-1}/(u_1...u_r),

       G_r = max(0, 1 - F(u_1) - ... - F(u_r)).

   For this half-weight, only the cases with zero or one variable <= 1/t
   contribute.  Since the variables are ordered, this gives

       T_r = T_{r,0} + T_{r,1},
       T_{r,0} = c_r(t),
       T_{r,1} = (t/2) int_{t-1}^{t(1-1/s)}
                 c_{r-1}(x) dx / (x (t-x)).

   The functions c_j are defined by

       c_1(x) = 1_{x >= 1},
       c_j(x) = int_j^x c_{j-1}(a-1)/(a-1) da.

   The linear sieve functions are tabulated through A^\pm:

       A^+(x)=2       for 0 < x <= 3,
       A^-(x)=0       for 0 < x <= 2,
       (A^+)'(x)=A^-(x-1)/(x-1),
       (A^-)'(x)=A^+(x-1)/(x-1).

   Displayed enclosures use arb_printd(..., 20), so the printed intervals are
   shown in decimal form.

   Computational outline
   ---------------------
   The program does not ask Arb to integrate the original high-dimensional
   integral directly.  Instead, the ordered integral is reduced to the
   one-dimensional formulas displayed above, and Arb is used to carry the
   resulting interval arithmetic with outward rounding.

   The main steps are:

     1. main reads the parameters and stores s, t, theta and the derived
        endpoints as exact FLINT rationals (fmpq_t).  The mesh points are
        exact numbers i/N.

     2. build_c_table tabulates c_j on the mesh.  It uses the recursion

            c_j'(x) = c_{j-1}(x-1)/(x-1)

        and a trapezoidal step with an explicit rigorous error bound.

     3. T_{r,0}=c_r(t) is read from the table.  If t is off the mesh,
        get_table_value_at encloses the adjacent mesh values.

     4. integrate_table_kernel is the common rigorous cell integrator for
        functions of the form

            scale * int f(x) dx/(x(B-x)).

        Main uses it for both

            T_{r,1} = (t/2) int c_{r-1}(x) dx/(x(t-x))

        and the analogous A^+ integral.

     5. build_linear_sieve_table tabulates A^+ and A^- from the differential
        delay equations.  Their values and the common kernel give the two
        linear-sieve terms in M.

     6. main sums the needed T_r terms and prints the interval decomposition
        of M.  In the original k=4 half-weight row, no terms with r>10 can
        contribute: if G_r>0, at most one variable can satisfy u_i <= 1/t.
        Thus at least r-1 variables are >1/t, and the remaining variable is
        >=1/s, so a contribution requires (r-1)/t + 1/s < 1.  With s=33.53
        and t=9.56 this gives r <= 10.

   The helper routines only convert exact rational or mesh endpoints into Arb
   balls.  Standard FLINT operations are used directly elsewhere.
*/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include <flint/arb.h>
#include <flint/fmpq.h>

static void print_arb_decimal_line(const char *label, const arb_t value)
{
    printf("%s", label);
    arb_printd(value, 20);
    printf("\n");
}

static void print_usage(const char *program_name)
{
    printf("Usage:\n");
    printf("  %s 0 k theta s [mesh_per_unit precision] [terms]\n", program_name);
    printf("      Compute M_k for F=0.  Use rational inputs, e.g. 1147/6250.\n\n");
    printf("  %s half k theta s t [mesh_per_unit precision] [terms]\n", program_name);
    printf("      Compute M_k for F(u)=(1/2)1_{u<=1/t}, e.g. 327/2000 67/2 19/2.\n");
}

static int is_terms_argument(const char *text)
{
    return strcmp(text, "terms") == 0 || strcmp(text, "detail") == 0;
}

/* Return floor(scale * value), used to convert a rational endpoint to a mesh index. */
static int scaled_floor(const fmpq_t value, int scale)
{
    fmpz_t quotient;
    int out;

    fmpz_init(quotient);
    fmpz_mul_ui(quotient, fmpq_numref(value), (ulong) scale);
    fmpz_fdiv_q(quotient, quotient, fmpq_denref(value));
    out = (int) fmpz_get_si(quotient);
    fmpz_clear(quotient);
    return out;
}

/* Return ceil(scale * value), used to convert a rational endpoint to a mesh index. */
static int scaled_ceil(const fmpq_t value, int scale)
{
    fmpz_t quotient;
    int out;

    fmpz_init(quotient);
    fmpz_mul_ui(quotient, fmpq_numref(value), (ulong) scale);
    fmpz_cdiv_q(quotient, quotient, fmpq_denref(value));
    out = (int) fmpz_get_si(quotient);
    fmpz_clear(quotient);
    return out;
}



static void set_grid_point_arb(arb_t out, slong index,
    ulong mesh_per_unit, slong precision)
{
    arb_set_si(out, index);
    arb_div_ui(out, out, mesh_per_unit, precision);
}


static void build_c_table(arb_ptr *c_table, int c_table_r_max,
    int last_mesh_index, int mesh_per_unit, slong precision)
{
    /*
       Tabulate c_r(i/N), where N=mesh_per_unit and c_table[r] + i stores
       the Arb enclosure for c_r(i/N).  For r>=2 the recursion is

            c_r(x_1) = c_r(x_0)
                     + int_{x_0}^{x_1} c_{r-1}(a-1) da/(a-1),

       applied on each mesh cell [x_0,x_1]=[(i-1)/N,i/N].

       In the loop below, y_left=x_0-1 and y_right=x_1-1.
       integrand_left and integrand_right store

           c_{r-1}(y_left)/y_left,  c_{r-1}(y_right)/y_right.

       Their trapezoidal contribution is stored in cell_integral, then an
       interval error radius cell_error_radius is added.  For r>=3,
       monotonicity lets us bound both c terms by their right endpoint values
       and the denominators by their left endpoint values; the derivative
       bound is split into the two named pieces c_rminus1_over_y2 and
       c_rminus2_over_y_yminus1.  Finally
       c_table[r] + i is set to c_table[r] + i - 1 plus this enclosed cell
       integral.
     */
    arb_t y_left, y_right, integrand_left, integrand_right;
    arb_t cell_integral, derivative_bound, cell_error_radius;
    arb_t c_rminus1_over_y2, c_rminus2_over_y_yminus1;
    arb_t y_minus_1_left, term_denominator;
    arb_t h_over_2, h2_over_2;

    arb_init(y_left);
    arb_init(y_right);
    arb_init(integrand_left);
    arb_init(integrand_right);
    arb_init(cell_integral);
    arb_init(derivative_bound);
    arb_init(cell_error_radius);
    arb_init(c_rminus1_over_y2);
    arb_init(c_rminus2_over_y_yminus1);
    arb_init(y_minus_1_left);
    arb_init(term_denominator);
    arb_init(h_over_2);
    arb_init(h2_over_2);

    /*
       For mesh width h=1/N, the trapezoidal contribution is

           h * (f_left + f_right) / 2.

       If |f'| <= D on the cell, the error is safely bounded by D h^2/2.
       Thus h_over_2=h/2 and h2_over_2=h^2/2.
    */
    arb_one(h_over_2);
    arb_div_ui(h_over_2, h_over_2,
        2 * (ulong) mesh_per_unit, precision);
    arb_one(h2_over_2);
    arb_div_ui(h2_over_2, h2_over_2,
        2 * (ulong) mesh_per_unit * (ulong) mesh_per_unit, precision);

    /*
       _arb_vec_init supplies the zero regions c_r(x)=0 for x<=r.
       The only non-recursive row is c_1(x)=1 for x>=1.
    */
    for (int i = mesh_per_unit; i <= last_mesh_index; i++)
        arb_one(c_table[1] + i);

    for (int r = 2; r <= c_table_r_max; r++)
    {
        /* c_r(r)=0, so the first nontrivial cell is [r,r+1/N]. */
        int start = r * mesh_per_unit;

        /*
           Prepare the left endpoint of the first cell.  In the integral
           kernel y=a-1, so y_left=(start/N)-1=r-1.
        */
        set_grid_point_arb(y_left, (slong) start - mesh_per_unit,
            (ulong) mesh_per_unit, precision);
        arb_div(integrand_left,
            c_table[r - 1] + start - mesh_per_unit, y_left, precision);

        for (int i = start + 1; i <= last_mesh_index; i++)
        {
            /*
               This step advances c_r across the cell [(i-1)/N,i/N].
               The right endpoint of y=a-1 is i/N-1.
            */
            set_grid_point_arb(y_right, (slong) i - mesh_per_unit,
                (ulong) mesh_per_unit, precision);
            arb_div(integrand_right,
                c_table[r - 1] + i - mesh_per_unit, y_right, precision);

            /* Trapezoidal enclosure for the cell integral. */
            arb_add(cell_integral,
                integrand_left, integrand_right, precision);
            arb_mul(cell_integral, cell_integral,
                h_over_2, precision);

            if (r == 2)
            {
                /* For c_1(y)/y=1/y, |f'| <= 1/y_left^2. */
                arb_inv(derivative_bound, y_left, precision);
                arb_mul(derivative_bound,
                    derivative_bound, derivative_bound, precision);
            }
            else
            {
                /*
                   With y=a-1,

                       |f'(a)| <= c_{r-1}(y)/y^2
                                 + c_{r-2}(y-1)/(y(y-1)).

                   Since the c_j are nondecreasing, use the right endpoint
                   for c_{r-1}(y) and c_{r-2}(y-1).  Since y and y-1 are
                   positive here, use the left endpoint for the denominator.
                */
                arb_one(term_denominator);
                arb_mul(term_denominator,
                    term_denominator, y_left, precision);
                arb_mul(term_denominator,
                    term_denominator, y_left, precision);
                arb_div(c_rminus1_over_y2,
                    c_table[r - 1] + i - mesh_per_unit,
                    term_denominator, precision);

                arb_one(term_denominator);
                arb_mul(term_denominator,
                    term_denominator, y_left, precision);
                arb_sub_ui(y_minus_1_left, y_left, 1, precision);
                arb_mul(term_denominator,
                    term_denominator, y_minus_1_left, precision);
                arb_div(c_rminus2_over_y_yminus1,
                    c_table[r - 2] + i - 2 * mesh_per_unit,
                    term_denominator, precision);
                arb_add(derivative_bound,
                    c_rminus1_over_y2, c_rminus2_over_y_yminus1, precision);
            }

            arb_mul(cell_error_radius,
                derivative_bound, h2_over_2, precision);
            arb_add_error(cell_integral, cell_error_radius);
            arb_add(c_table[r] + i, c_table[r] + i - 1,
                cell_integral, precision);

            /* Reuse the right endpoint as the next cell's left endpoint. */
            arb_swap(y_left, y_right);
            arb_swap(integrand_left, integrand_right);
        }
    }

    arb_clear(y_left);
    arb_clear(y_right);
    arb_clear(integrand_left);
    arb_clear(integrand_right);
    arb_clear(cell_integral);
    arb_clear(derivative_bound);
    arb_clear(cell_error_radius);
    arb_clear(c_rminus1_over_y2);
    arb_clear(c_rminus2_over_y_yminus1);
    arb_clear(y_minus_1_left);
    arb_clear(term_denominator);
    arb_clear(h_over_2);
    arb_clear(h2_over_2);
}

static void get_table_value_at(arb_t out, arb_srcptr row,
    const fmpq_t point, int mesh_per_unit, slong precision)
{
    int left = scaled_floor(point, mesh_per_unit);
    int right = scaled_ceil(point, mesh_per_unit);

    if (left == right)
        arb_set(out, row + left);
    else
        arb_union(out, row + left, row + right, precision);
}

static void build_linear_sieve_table(arb_ptr A_plus, arb_ptr A_minus,
    int last_index, int mesh_per_unit, slong precision)
{
    /*
       Tabulate A^+(x)=x omega^+(x) and A^-(x)=x omega^-(x).

       The initial pieces are A^-(x)=0 for x<=2 and A^+(x)=2 for x<=3.
       For h=1/N, each later mesh step uses the delayed equations

           A^-(x+h) = A^-(x) + int_x^{x+h} A^+(u-1) du/(u-1),
           A^+(x+h) = A^+(x) + int_x^{x+h} A^-(u-1) du/(u-1).

       These integrals are not evaluated by a trapezoidal rule here.  The
       integrand on the whole cell is enclosed by monotonicity, then multiplied
       by h.
     */
    arb_t h_arb, numerator, denominator_interval, quotient;
    arb_t u_left, u_right, u_minus_1_left, u_minus_1_right;

    arb_init(h_arb);
    arb_init(numerator);
    arb_init(denominator_interval);
    arb_init(quotient);
    arb_init(u_left);
    arb_init(u_right);
    arb_init(u_minus_1_left);
    arb_init(u_minus_1_right);

    arb_one(h_arb);
    arb_div_ui(h_arb, h_arb, (ulong) mesh_per_unit, precision);

    /*
       The initial pieces are exact:

           A^-(x)=0 for x<=2,   A^+(x)=2 for x<=3.

       Both vectors are zero-initialized, so only A^+ has to be filled here.
    */
    int plus_initial_end = FLINT_MIN(3 * mesh_per_unit, last_index);
    for (int i = 0; i <= plus_initial_end; i++)
        arb_set_ui(A_plus + i, 2);

    /*
       Starting just to the right of x=2, update A^- on every cell.
       A^+ remains equal to 2 until x=3 and is then updated in the same loop.
    */
    for (int i = 2 * mesh_per_unit + 1; i <= last_index; i++)
    {
        /*
           On this cell u runs from (i-1)/N to i/N.  The delayed argument
           in the differential equations is u-1.
        */
        set_grid_point_arb(u_left, (slong) i - 1,
            (ulong) mesh_per_unit, precision);
        set_grid_point_arb(u_right, (slong) i,
            (ulong) mesh_per_unit, precision);
        arb_sub_ui(u_minus_1_left, u_left, 1, precision);
        arb_sub_ui(u_minus_1_right, u_right, 1, precision);
        arb_union(denominator_interval,
            u_minus_1_left, u_minus_1_right, precision);

        /* A^+ is nondecreasing, so its endpoint hull encloses the cell. */
        arb_union(numerator, A_plus + i - 1 - mesh_per_unit,
            A_plus + i - mesh_per_unit, precision);
        arb_div(quotient, numerator, denominator_interval, precision);
        arb_set(A_minus + i, A_minus + i - 1);
        arb_addmul(A_minus + i, quotient, h_arb, precision);

        if (i > 3 * mesh_per_unit)
        {
            /* A^- is nondecreasing, so its endpoint hull encloses the cell. */
            arb_union(numerator, A_minus + i - 1 - mesh_per_unit,
                A_minus + i - mesh_per_unit, precision);
            arb_div(quotient, numerator, denominator_interval, precision);
            arb_set(A_plus + i, A_plus + i - 1);
            arb_addmul(A_plus + i, quotient, h_arb, precision);
        }
    }

    arb_clear(h_arb);
    arb_clear(numerator);
    arb_clear(denominator_interval);
    arb_clear(quotient);
    arb_clear(u_left);
    arb_clear(u_right);
    arb_clear(u_minus_1_left);
    arb_clear(u_minus_1_right);

}

/* Common cellwise enclosure for the two final one-dimensional integrals. */

static void integrate_table_kernel(arb_t out, arb_srcptr row,
    const fmpq_t lower, const fmpq_t upper, const fmpq_t total,
    int mesh_per_unit, slong precision)
{
    /*
       Given a nondecreasing function stored on the mesh, rigorously enclose

           int_lower^upper row(x) dx / (x(total-x)).

       On the i-th mesh cell, row[i] and row[i+1] enclose the numerator by
       monotonicity; the denominator and cell length are enclosed using exact
       rational endpoints.  This is a Riemann-sum enclosure: on each cell,
       bound the whole integrand and multiply by that cell's length.

       The first and last cells are clipped to the actual integration limits.
       Thus if lower or upper is not a mesh point, only the partial end cell is
       used instead of the full mesh cell.
     */
    arb_t sum, numerator, x_interval, cell_left_arb, cell_right_arb;
    arb_t total_arb, total_minus_x, denominator, integrand, cell_length_arb;
    fmpq_t cell_left, cell_right, cell_length_q;

    arb_init(sum);
    arb_init(numerator);
    arb_init(x_interval);
    arb_init(cell_left_arb);
    arb_init(cell_right_arb);
    arb_init(total_arb);
    arb_init(total_minus_x);
    arb_init(denominator);
    arb_init(integrand);
    arb_init(cell_length_arb);
    fmpq_init(cell_left);
    fmpq_init(cell_right);
    fmpq_init(cell_length_q);

    arb_zero(sum);
    arb_set_fmpq(total_arb, total, precision);

    int first_cell = scaled_floor(lower, mesh_per_unit);
    int last_cell = scaled_ceil(upper, mesh_per_unit);

    fmpq_set(cell_left, lower);
    for (int i = first_cell; i < last_cell; i++)
    {
        fmpq_set_si(cell_right, i + 1, (ulong) mesh_per_unit);

        if (fmpq_cmp(cell_right, upper) > 0)
            fmpq_set(cell_right, upper);
        if (fmpq_cmp(cell_right, cell_left) <= 0) break;

        fmpq_sub(cell_length_q, cell_right, cell_left);

        /* row is nondecreasing, so its endpoint hull encloses the cell. */
        arb_union(numerator, row + i, row + i + 1, precision);

        /* Build x_interval=[cell_left,cell_right] from exact rational endpoints. */
        arb_set_fmpq(cell_left_arb, cell_left, precision);
        arb_set_fmpq(cell_right_arb, cell_right, precision);
        arb_union(x_interval, cell_left_arb, cell_right_arb, precision);

        arb_sub(total_minus_x, total_arb, x_interval, precision);
        arb_mul(denominator, x_interval, total_minus_x, precision);
        arb_div(integrand, numerator, denominator, precision);
        arb_set_fmpq(cell_length_arb, cell_length_q, precision);
        arb_addmul(sum, integrand, cell_length_arb, precision);
        fmpq_set(cell_left, cell_right);
    }

    arb_set(out, sum);

    arb_clear(sum);
    arb_clear(numerator);
    arb_clear(x_interval);
    arb_clear(cell_left_arb);
    arb_clear(cell_right_arb);
    arb_clear(total_arb);
    arb_clear(total_minus_x);
    arb_clear(denominator);
    arb_clear(integrand);
    arb_clear(cell_length_arb);
    fmpq_clear(cell_left);
    fmpq_clear(cell_right);
    fmpq_clear(cell_length_q);
}

static int compute_M_from_params(int is_half_weight, int k,
    const fmpq_t theta, const fmpq_t s, const fmpq_t t,
    int mesh_per_unit, slong precision, int show_terms)
{
    fmpq_t beta, alpha;
    fmpq_t v_left, v_right, tr1_left, tr1_right, c_table_end;
    fmpq_init(beta);
    fmpq_init(alpha);
    fmpq_init(v_left);
    fmpq_init(v_right);
    fmpq_init(tr1_left);
    fmpq_init(tr1_right);
    fmpq_init(c_table_end);

    fmpq_mul(beta, s, theta);

    arb_t s_arb, theta_arb, beta_arb, t_arb;
    arb_t omega_minus_beta, M1_integral, sg_sum;
    arb_t M0, M1, M2, M20, M21, M;
    arb_init(s_arb);
    arb_init(theta_arb);
    arb_init(beta_arb);
    arb_init(t_arb);
    arb_init(omega_minus_beta);
    arb_init(M1_integral);
    arb_init(sg_sum);
    arb_init(M0);
    arb_init(M1);
    arb_init(M2);
    arb_init(M20);
    arb_init(M21);
    arb_init(M);

    arb_set_fmpq(s_arb, s, precision);
    arb_set_fmpq(theta_arb, theta, precision);
    arb_set_fmpq(beta_arb, beta, precision);
    if (is_half_weight)
        arb_set_fmpq(t_arb, t, precision);

    /*
       Build c_r only as far as it can be used: up to x=t for half-weight
       rows and up to x=s for F=0 rows.
    */
    int c_last_index;
    int c_table_r_max;
    if (is_half_weight)
        fmpq_set(c_table_end, t);
    else
        fmpq_set(c_table_end, s);
    c_last_index = scaled_ceil(c_table_end, mesh_per_unit);
    c_table_r_max = scaled_floor(c_table_end, 1);

    slong c_length = (slong) c_last_index + 1;
    arb_ptr *c_table = (arb_ptr *) calloc((size_t) c_table_r_max + 1,
        sizeof(arb_ptr));
    if (c_table == NULL)
    {
        fprintf(stderr, "Could not allocate c_table pointers.\n");
        return 1;
    }

    for (int r = 1; r <= c_table_r_max; r++)
        c_table[r] = _arb_vec_init(c_length);
    build_c_table(c_table, c_table_r_max, c_last_index,
        mesh_per_unit, precision);

    arb_zero(sg_sum);
    arb_zero(M20);
    arb_zero(M21);

    arb_t term0, term1, term_total, sg0_sum, sg1_sum;
    arb_init(term0);
    arb_init(term1);
    arb_init(term_total);
    arb_init(sg0_sum);
    arb_init(sg1_sum);
    arb_zero(sg0_sum);
    arb_zero(sg1_sum);

    if (is_half_weight)
    {
        fmpq_sub_ui(tr1_left, t, 1);
        fmpq_sub_ui(tr1_right, s, 1);
        fmpq_div(tr1_right, tr1_right, s);
        fmpq_mul(tr1_right, t, tr1_right);

        /*
           Add the half-weight contribution term by term:

              T_r = c_r(t) + (t/2) int c_{r-1}(x) dx/(x(t-x)).

           show_terms only controls whether each T_r is printed.
        */
        if (show_terms)
        {
            flint_printf("half-weight direct T_r terms for k=%d, s=%{fmpq}, "
                "t=%{fmpq}\n", k, s, t);
            flint_printf("theta=%{fmpq}\n", theta);
            flint_printf("n_per_unit=%d, precision=%wd\n",
                mesh_per_unit, precision);
            printf("Only r=%d,...,%d can contribute.\n\n",
                k + 1, c_table_r_max + 1);
            printf("r   T_{r,0}=c_r(t)          T_{r,1}              T_r\n");
        }

        for (int r = k + 1; r <= c_table_r_max + 1; r++)
        {
            if (r <= c_table_r_max)
                get_table_value_at(term0, c_table[r],
                    t, mesh_per_unit, precision);
            else
                arb_zero(term0);

            integrate_table_kernel(term1, c_table[r - 1],
                tr1_left, tr1_right, t,
                mesh_per_unit, precision);
            arb_mul(term1, term1, t_arb, precision);
            arb_mul_2exp_si(term1, term1, -1);

            arb_add(term_total, term0, term1, precision);
            arb_add(sg0_sum, sg0_sum, term0, precision);
            arb_add(sg1_sum, sg1_sum, term1, precision);

            if (show_terms)
            {
                printf("%d   ", r);
                arb_printd(term0, 20);
                printf("   ");
                arb_printd(term1, 20);
                printf("   ");
                arb_printd(term_total, 20);
                printf("\n");
            }
        }

        arb_add(sg_sum, sg0_sum, sg1_sum, precision);
        printf("\nS_G=sum_r T_r = ");
        arb_printd(sg_sum, 20);
        printf("\n");

        arb_mul_2exp_si(M20, sg0_sum, 1);
        arb_div(M20, M20, theta_arb, precision);
        arb_mul_2exp_si(M21, sg1_sum, 1);
        arb_div(M21, M21, theta_arb, precision);

        fmpq_mul(alpha, t, theta);
        fmpq_sub_ui(v_left, alpha, 1);
        fmpq_div(v_left, v_left, alpha);
        fmpq_mul(v_left, beta, v_left);
        fmpq_sub_ui(v_right, beta, 1);
    }
    else
    {
        /* For F=0, S_G is simply sum_{r>k} c_r(s). */
        if (show_terms)
        {
            flint_printf("F=0 direct T_r terms for k=%d, s=%{fmpq}\n", k, s);
            flint_printf("theta=%{fmpq}\n", theta);
            flint_printf("n_per_unit=%d, precision=%wd\n",
                mesh_per_unit, precision);
            printf("Only r=%d,...,%d can contribute.\n\n",
                k + 1, c_table_r_max);
            printf("r   T_r=c_r(s)\n");
        }

        for (int r = k + 1; r <= c_table_r_max; r++)
        {
            get_table_value_at(term_total, c_table[r],
                s, mesh_per_unit, precision);
            arb_add(sg_sum, sg_sum, term_total, precision);

            if (show_terms)
            {
                printf("%d   ", r);
                arb_printd(term_total, 20);
                printf("\n");
            }
        }

        printf("\nS_G=sum_r T_r = ");
        arb_printd(sg_sum, 20);
        printf("\n");
    }

    arb_clear(term0);
    arb_clear(term1);
    arb_clear(term_total);
    arb_clear(sg0_sum);
    arb_clear(sg1_sum);

    /* Build A^+ and A^- far enough to evaluate omega^-(beta) and M1. */
    int sieve_last_index = FLINT_MAX(3 * mesh_per_unit,
        scaled_ceil(beta, mesh_per_unit));
    if (is_half_weight)
        sieve_last_index = FLINT_MAX(sieve_last_index,
            scaled_ceil(v_right, mesh_per_unit));
    sieve_last_index += 2;

    arb_ptr A_plus = _arb_vec_init((slong) sieve_last_index + 1);
    arb_ptr A_minus = _arb_vec_init((slong) sieve_last_index + 1);
    build_linear_sieve_table(A_plus, A_minus, sieve_last_index,
        mesh_per_unit, precision);

    /* M0 uses omega^-(beta)=A^-(beta)/beta. */
    get_table_value_at(omega_minus_beta, A_minus,
        beta, mesh_per_unit, precision);
    arb_div(omega_minus_beta, omega_minus_beta, beta_arb, precision);

    if (is_half_weight)
    {
        /* M1 is the half-weight A^+ integral after the change of variables. */
        integrate_table_kernel(M1_integral, A_plus,
            v_left, v_right, beta,
            mesh_per_unit, precision);
        arb_mul_2exp_si(M1_integral, M1_integral, -1);
        arb_mul(M1, s_arb, M1_integral, precision);
    }
    else
    {
        arb_zero(M1_integral);
        arb_zero(M1);
    }

    /* Assemble M = M0 - M1 - M2. */
    arb_mul(M0, s_arb, omega_minus_beta, precision);
    if (is_half_weight)
    {
        arb_add(M2, M20, M21, precision);
    }
    else
    {
        arb_mul_2exp_si(M2, sg_sum, 1);
        arb_div(M2, M2, theta_arb, precision);
    }

    arb_sub(M, M0, M1, precision);
    arb_sub(M, M, M2, precision);

    if (show_terms)
    {
        printf(is_half_weight
            ? "\nLinear sieve factors for the same row:\n"
            : "\nLinear sieve factor for the same row:\n");
        printf("omega^-(s theta) = ");
        arb_printd(omega_minus_beta, 20);
        printf("\n");

        if (is_half_weight)
        {
            printf("(1/2) int omega^+(s(theta-u))/u du = ");
            arb_printd(M1_integral, 20);
            printf("\n");
        }

        printf(is_half_weight
            ? "\nM decomposition: M = M0 - M1 - M2, M2 = M20 + M21\n"
            : "\nM decomposition: M = M0 - M2\n");
        printf("M0 = s omega^-(s theta) = ");
        arb_printd(M0, 20);
        printf("\n");
        if (is_half_weight)
        {
            printf("M1 = s times first integral = ");
            arb_printd(M1, 20);
            printf("\n");
            printf("M20 = 2 sum_r T_{r,0} / theta = ");
            arb_printd(M20, 20);
            printf("\n");
            printf("M21 = 2 sum_r T_{r,1} / theta = ");
            arb_printd(M21, 20);
            printf("\n");
        }
        printf("M2 = 2 S_G / theta = ");
        arb_printd(M2, 20);
        printf("\n");
        printf("M = ");
        arb_printd(M, 20);
        printf("\n");
    }
    else
    {
        flint_printf("generic M_k check: weight=%s, k=%d, theta=%{fmpq}, s=%{fmpq}",
            is_half_weight ? "half" : "0", k, theta, s);
        if (is_half_weight)
            flint_printf(", t=%{fmpq}", t);
        flint_printf("\n");
        flint_printf("n_per_unit=%d, precision=%wd\n", mesh_per_unit, precision);
        print_arb_decimal_line("omega^-(s theta) = ", omega_minus_beta);
        print_arb_decimal_line("S_G = ", sg_sum);
        print_arb_decimal_line("M0 = s omega^-(s theta) = ", M0);
        print_arb_decimal_line("M1 = s times F integral = ", M1);
        print_arb_decimal_line("M2 = 2 S_G / theta = ", M2);
        print_arb_decimal_line("M = ", M);
    }

    _arb_vec_clear(A_plus, (slong) sieve_last_index + 1);
    _arb_vec_clear(A_minus, (slong) sieve_last_index + 1);
    for (int r = 1; r <= c_table_r_max; r++)
        _arb_vec_clear(c_table[r], c_length);
    free(c_table);

    arb_clear(s_arb);
    arb_clear(theta_arb);
    arb_clear(beta_arb);
    arb_clear(t_arb);
    arb_clear(omega_minus_beta);
    arb_clear(M1_integral);
    arb_clear(sg_sum);
    arb_clear(M0);
    arb_clear(M1);
    arb_clear(M2);
    arb_clear(M20);
    arb_clear(M21);
    arb_clear(M);

    fmpq_clear(beta);
    fmpq_clear(alpha);
    fmpq_clear(v_left);
    fmpq_clear(v_right);
    fmpq_clear(tr1_left);
    fmpq_clear(tr1_right);
    fmpq_clear(c_table_end);
    return 0;
}

static int run_generic_mode(int argc, char **argv)
{
    /*
       Direct command-line mode.  It parses
           0 k theta s
       or
           half k theta s t
       with rational parameters such as 327/2000, then calls the common
       M_k computation.
    */
    int is_half_weight, k, first_option;
    int mesh_per_unit = 65536;
    int show_terms = 0;
    slong precision = 160;
    fmpq_t theta, s, t;

    if (argc < 5)
    {
        print_usage(argv[0]);
        return 1;
    }

    if (strcmp(argv[1], "0") == 0)
        is_half_weight = 0;
    else if (strcmp(argv[1], "half") == 0 || strcmp(argv[1], "1/2") == 0)
        is_half_weight = 1;
    else
    {
        print_usage(argv[0]);
        return 1;
    }

    k = atoi(argv[2]);
    if (k < 1)
    {
        fprintf(stderr, "k must be positive.\n");
        return 1;
    }

    first_option = is_half_weight ? 6 : 5;
    if (argc < first_option)
    {
        print_usage(argv[0]);
        return 1;
    }

    int option_end = argc;
    if (option_end > first_option && is_terms_argument(argv[option_end - 1]))
    {
        show_terms = 1;
        option_end--;
    }

    if (option_end != first_option && option_end != first_option + 2)
    {
        print_usage(argv[0]);
        return 1;
    }
    if (option_end == first_option + 2)
    {
        mesh_per_unit = atoi(argv[first_option]);
        precision = (slong) atol(argv[first_option + 1]);
    }
    if (mesh_per_unit <= 0 || precision <= 0)
    {
        fprintf(stderr, "mesh_per_unit and precision must be positive.\n");
        return 1;
    }

    fmpq_init(theta);
    fmpq_init(s);
    fmpq_init(t);

    /* fmpq_set_str reads exact rational strings, not decimal strings. */
    if (fmpq_set_str(theta, argv[3], 10) != 0 ||
        fmpq_set_str(s, argv[4], 10) != 0 ||
        (is_half_weight && fmpq_set_str(t, argv[5], 10) != 0))
    {
        fprintf(stderr, "Use rational inputs such as 327/2000 or 67/2.\n");
        fmpq_clear(theta);
        fmpq_clear(s);
        fmpq_clear(t);
        return 1;
    }
    if (fmpq_sgn(theta) <= 0 || fmpq_cmp_ui(s, 1) <= 0 ||
        (is_half_weight && (fmpq_cmp_ui(t, 1) <= 0 ||
            fmpq_cmp(s, t) < 0)))
    {
        fprintf(stderr,
            "Require theta > 0, s > 1, and for half-weight rows 1 < t <= s.\n");
        fmpq_clear(theta);
        fmpq_clear(s);
        fmpq_clear(t);
        return 1;
    }

    int status = compute_M_from_params(is_half_weight, k,
        theta, s, t, mesh_per_unit, precision, show_terms);

    fmpq_clear(theta);
    fmpq_clear(s);
    fmpq_clear(t);
    return status;
}

int main(int argc, char **argv)
{
    int status = run_generic_mode(argc, argv);
    flint_cleanup_master();
    return status;
}


==> anc/mk_compute_run.ps1 <==
param(
    [Parameter(ValueFromRemainingArguments = $true)]
    [string[]] $RowArgs
)

$ErrorActionPreference = "Stop"

# This script is not self-contained: it needs a C compiler and FLINT/Arb.
# The paths below point to the author's local bundled Zig/MSYS2/FLINT runtime.
# If ../code/clean/.tools is not present, install FLINT/Arb separately and edit
# these paths before running the script.
$ToolsDir = Resolve-Path "$PSScriptRoot\..\..\code\clean\.tools"
$Compiler = Join-Path $ToolsDir "python\ziglang\zig.exe"
$IncludeDir = Join-Path $ToolsDir "msys2-ucrt64\ucrt64\include"
$FlintLib = Join-Path $ToolsDir "msys2-ucrt64\ucrt64\lib\libflint.dll.a"
$BinDir = Join-Path $ToolsDir "msys2-ucrt64\ucrt64\bin"
$env:PATH = "$BinDir;$env:PATH"

& $Compiler cc `
    -target x86_64-windows-gnu `
    -std=c11 `
    -O2 `
    -Wall `
    -Wextra `
    -pedantic `
    -I $IncludeDir `
    compute_Mk_arb.c `
    $FlintLib `
    -o compute_Mk_arb.exe

if ($RowArgs.Count -eq 0) {
    $RowArgs = @("half", "4", "16328/100000", "3353/100", "956/100", "terms")
}

.\compute_Mk_arb.exe @RowArgs


==> anc/mk_compute_run.sh <==
#!/bin/sh
set -eu

# This script is not self-contained: it requires cc and FLINT/Arb to be
# installed in the compiler's include/library search paths.
cc -std=c11 -O2 -Wall -Wextra -pedantic \
    compute_Mk_arb.c -lflint -lm -o compute_Mk_arb

./compute_Mk_arb half 4 16328/100000 3353/100 956/100 terms


==> anc/output_Mk_n65536_prec160.txt <==
# Reference output for compute_Mk_arb
# mesh_per_unit=65536, precision=160
# First block: k=4 half-weight detailed check with theta=0.1635, s=33.5, t=9.5.
# Remaining blocks: appendix table rows.

>>> .\compute_Mk_arb.exe half 4 16350/100000 3350/100 950/100 terms
half-weight direct T_r terms for k=4, s=3350 / 100, t=950 / 100
theta=16350 / 100000
n_per_unit=65536, precision=160
Only r=5,...,10 can contribute.

r   T_{r,0}=c_r(t)          T_{r,1}              T_r
5   0.078067989958809087903 +/- 2.4911e-6   0.29071869499672338763 +/- 1.0912e-5   0.36878668495553247553 +/- 1.3403e-5
6   0.0047850356102670205896 +/- 2.7396e-7   0.037139184487427359505 +/- 2.1045e-6   0.041924220097694380095 +/- 2.3785e-6
7   8.8853745541152199017e-5 +/- 9.4800e-9   0.0017299007009455142647 +/- 1.5892e-7   0.0018187544464866664638 +/- 1.6840e-7
8   2.1690987679310060299e-7 +/- 4.9753e-11   1.8917226710551876686e-5 +/- 3.1444e-9   1.9134136587344977289e-5 +/- 3.1942e-9
9   1.5741127241258390441e-12 +/- 1.3690e-15   1.3276304958180140852e-8 +/- 4.9833e-12   1.3277879070904266691e-8 +/- 4.9846e-12
10   0 +/- 0   1.0196250416129618141e-16 +/- 2.6113e-19   1.0196250416129618141e-16 +/- 2.6113e-19

S_G=sum_r T_r = 0.41254880691418003993 +/- 1.5953e-5

Linear sieve factors for the same row:
omega^-(s theta) = 0.56119418051093816757 +/- 3.5306e-6
(1/2) int omega^+(s(theta-u))/u du = 0.40942301829207639155 +/- 3.6921e-6

M decomposition: M = M0 - M1 - M2, M2 = M20 + M21
M0 = s omega^-(s theta) = 18.800005047116428614 +/- 0.00011828
M1 = s times first integral = 13.715671112784559117 +/- 0.00012369
M20 = 2 sum_r T_{r,0} / theta = 1.0145822186022996902 +/- 3.3945e-5
M21 = 2 sum_r T_{r,1} / theta = 4.0318863727152347565 +/- 0.00016123
M2 = 2 S_G / theta = 5.0464685913175344467 +/- 0.00019517
M = 0.037865343014335049974 +/- 0.00043713

>>> .\compute_Mk_arb.exe 0 2 50512/100000 512/100

S_G=sum_r T_r = 0.45879888136156201356 +/- 1.0022e-5
generic M_k check: weight=0, k=2, theta=50512 / 100000, s=512 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.35677915462292730808 +/- 5.9030e-6
S_G = 0.45879888136156201356 +/- 1.0022e-5
M0 = s omega^-(s theta) = 1.8267092716693878174 +/- 3.0223e-5
M1 = s times F integral = 0 +/- 0
M2 = 2 S_G / theta = 1.8165936060249805450 +/- 3.9691e-5
M = 0.010115665644407272339 +/- 6.9914e-5

>>> .\compute_Mk_arb.exe 0 3 29515/100000 876/100

S_G=sum_r T_r = 0.45943170455921922432 +/- 1.1036e-5
generic M_k check: weight=0, k=3, theta=29515 / 100000, s=876 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.35653343563899397850 +/- 5.9046e-6
S_G = 0.45943170455921922432 +/- 1.1036e-5
M0 = s omega^-(s theta) = 3.1232328961975872517 +/- 5.1724e-5
M1 = s times F integral = 0 +/- 0
M2 = 2 S_G / theta = 3.1132082305848598480 +/- 7.4793e-5
M = 0.010024665612727403641 +/- 0.00012652

>>> .\compute_Mk_arb.exe 0 4 18352/100000 1417/100

S_G=sum_r T_r = 0.46932202617680023039 +/- 1.1542e-5
generic M_k check: weight=0, k=4, theta=18352 / 100000, s=1417 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.36170134809799492359 +/- 5.8704e-6
S_G = 0.46932202617680023039 +/- 1.1542e-5
M0 = s omega^-(s theta) = 5.1253081025485880673 +/- 8.3183e-5
M1 = s times F integral = 0 +/- 0
M2 = 2 S_G / theta = 5.1146689839661121368 +/- 0.00012581
M = 0.010639118582475930452 +/- 0.00020899

>>> .\compute_Mk_arb.exe 0 5 11801/100000 2218/100

S_G=sum_r T_r = 0.48015517302824367534 +/- 1.1813e-5
generic M_k check: weight=0, k=5, theta=11801 / 100000, s=2218 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.36741979233920574188 +/- 5.8329e-6
S_G = 0.48015517302824367534 +/- 1.1813e-5
M0 = s omega^-(s theta) = 8.1493709940835833549 +/- 0.00012937
M1 = s times F integral = 0 +/- 0
M2 = 2 S_G / theta = 8.1375336498022079468 +/- 0.00020023
M = 0.011837344281375408173 +/- 0.00032960

>>> .\compute_Mk_arb.exe 0 6 7742/100000 3402/100

S_G=sum_r T_r = 0.49045207208530132004 +/- 1.1969e-5
generic M_k check: weight=0, k=6, theta=7742 / 100000, s=3402 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.37278453214094042778 +/- 5.7966e-6
S_G = 0.49045207208530132004 +/- 1.1969e-5
M0 = s omega^-(s theta) = 12.682129783434793353 +/- 0.00019720
M1 = s times F integral = 0 +/- 0
M2 = 2 S_G / theta = 12.669906266033649445 +/- 0.00030925
M = 0.012223517401143908501 +/- 0.00050645

>>> .\compute_Mk_arb.exe 0 7 5145/100000 5150/100

S_G=sum_r T_r = 0.50004800148913390929 +/- 1.1837e-5
generic M_k check: weight=0, k=7, theta=5145 / 100000, s=5150 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.37784406892023980618 +/- 5.7623e-6
S_G = 0.50004800148913390929 +/- 1.1837e-5
M0 = s omega^-(s theta) = 19.458969549392350018 +/- 0.00029676
M1 = s times F integral = 0 +/- 0
M2 = 2 S_G / theta = 19.438211917877197266 +/- 0.00046021
M = 0.020757631515152752399 +/- 0.00075697

>>> .\compute_Mk_arb.exe half 2 47337/100000 1087/100 335/100

S_G=sum_r T_r = 0.42046234818346330906 +/- 1.4874e-5
generic M_k check: weight=half, k=2, theta=47337 / 100000, s=1087 / 100, t=335 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.56079183146357536316 +/- 3.5092e-6
S_G = 0.42046234818346330906 +/- 1.4874e-5
M0 = s omega^-(s theta) = 6.0958072080090641975 +/- 3.8145e-5
M1 = s times F integral = 4.3092028258706398509 +/- 3.7431e-5
M2 = 2 S_G / theta = 1.7764638579683378339 +/- 6.2851e-5
M = 0.010140524170086512776 +/- 0.00013843

>>> .\compute_Mk_arb.exe half 3 26631/100000 2025/100 583/100

S_G=sum_r T_r = 0.40899717278962205832 +/- 1.6057e-5
generic M_k check: weight=half, k=3, theta=26631 / 100000, s=2025 / 100, t=583 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.56112279230728745461 +/- 3.5237e-6
S_G = 0.40899717278962205832 +/- 1.6057e-5
M0 = s omega^-(s theta) = 11.362736544222570956 +/- 7.1354e-5
M1 = s times F integral = 8.2808454201135289618 +/- 7.3839e-5
M2 = 2 S_G / theta = 3.0715870417188853025 +/- 0.00012061
M = 0.010304082390156691413 +/- 0.00026580

>>> .\compute_Mk_arb.exe half 4 16328/100000 3353/100 956/100

S_G=sum_r T_r = 0.42151641190655338400 +/- 1.6573e-5
generic M_k check: weight=half, k=4, theta=16328 / 100000, s=3353 / 100, t=956 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.56119228200986981392 +/- 3.5302e-6
S_G = 0.42151641190655338400 +/- 1.6573e-5
M0 = s omega^-(s theta) = 18.816777215790934861 +/- 0.00011837
M1 = s times F integral = 13.642456907204515485 +/- 0.00012324
M2 = 2 S_G / theta = 5.1631113691255450249 +/- 0.00020302
M = 0.011208939460874350865 +/- 0.00044463

>>> .\compute_Mk_arb.exe half 5 10438/100000 5276/100 1508/100

S_G=sum_r T_r = 0.43494764838653828395 +/- 1.6771e-5
generic M_k check: weight=half, k=5, theta=10438 / 100000, s=5276 / 100, t=1508 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.56121491314843297005 +/- 3.5330e-6
S_G = 0.43494764838653828395 +/- 1.6771e-5
M0 = s omega^-(s theta) = 29.609698817711323500 +/- 0.00018640
M1 = s times F integral = 21.262748658083780741 +/- 0.00019358
M2 = 2 S_G / theta = 8.3339269701391458511 +/- 0.00032137
M = 0.013023189488396907729 +/- 0.00070134

>>> .\compute_Mk_arb.exe half 6 6832/100000 8079/100 2325/100

S_G=sum_r T_r = 0.44824976601960747003 +/- 1.6699e-5
generic M_k check: weight=half, k=6, theta=6832 / 100000, s=8079 / 100, t=2325 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.56122318236157298088 +/- 3.5339e-6
S_G = 0.44824976601960747003 +/- 1.6699e-5
M0 = s omega^-(s theta) = 45.341220902991481125 +/- 0.00028550
M1 = s times F integral = 32.208081771411085571 +/- 0.00029486
M2 = 2 S_G / theta = 13.122065747156739235 +/- 0.00048892
M = 0.011073384423656319645 +/- 0.0010693

>>> .\compute_Mk_arb.exe half 7 4538/100000 12173/100 3530/100

S_G=sum_r T_r = 0.45967638904235458003 +/- 1.6891e-5
generic M_k check: weight=half, k=7, theta=4538 / 100000, s=12173 / 100, t=3530 / 100
n_per_unit=65536, precision=160
omega^-(s theta) = 0.56122591998428106308 +/- 3.5344e-6
S_G = 0.45967638904235458003 +/- 1.6891e-5
M0 = s omega^-(s theta) = 68.318031239686533809 +/- 0.00043024
M1 = s times F integral = 48.037268832441696934 +/- 0.00044162
M2 = 2 S_G / theta = 20.258985862135887146 +/- 0.00074452
M = 0.021776545108949728526 +/- 0.0016164



==> anc/richert_comparison.c <==
/*
   Non-certified comparison code for the Richert-type rows.

   This program is kept only to reproduce the numerical comparison table in
   the Appendix.  The certified F=0 and half-weight rows are produced by
   rigorous_f0_half_arb.c instead.

   Notation follows the paper: omega^pm are the linear sieve functions, and
   A^pm(x)=x omega^pm(x) are tabulated below.
*/

#include <complex.h>
#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

typedef struct {
    int k;
    long double theta;
    long double s;
    long double t;
    long double lambda;
} Row;

static const Row F0_ROWS[] = {
    {2, 0.50512L, 5.11784L, 0, 0},
    {3, 0.29515L, 8.75729L, 0, 0},
    {4, 0.18352L, 14.16596L, 0, 0},
    {5, 0.11801L, 22.17810L, 0, 0},
    {6, 0.07742L, 34.02338L, 0, 0},
    {7, 0.05145L, 51.50336L, 0, 0},
};

static const Row HALF_ROWS[] = {
    {2, 0.47337L, 10.87379L, 3.35466L, 0},
    {3, 0.26631L, 20.25481L, 5.82821L, 0},
    {4, 0.16328L, 33.52709L, 9.55767L, 0},
    {5, 0.10438L, 52.75735L, 15.08495L, 0},
    {6, 0.06832L, 80.78584L, 23.25321L, 0},
    {7, 0.04538L, 121.73270L, 35.30455L, 0},
};

static const Row RICHERT_ROWS[] = {
    {2, 0.48420L, 9.480L, 2.950L, 1.020L},
    {3, 0.27318L, 18.28L, 4.463L, 0.858L},
    {4, 0.16695L, 30.79L, 7.115L, 0.811L},
    {5, 0.10638L, 48.70L, 11.04L, 0.784L},
    {6, 0.06946L, 75.71L, 16.82L, 0.766L},
    {7, 0.04605L, 113.81L, 25.51L, 0.762L},
};

typedef struct {
    int n_per_unit;
    int n;
    int jmax;
    long double h;
    double *c; /* (jmax+1) by (n+1) */
} CTable;

typedef struct {
    int n_per_unit;
    int n;
    long double h;
    double *ap;
    double *am;
} OmegaTable;

static double *c_row(CTable *tab, int j) {
    return tab->c + (size_t)j * (size_t)(tab->n + 1);
}

static long double interp_array(const double *a, int n, long double h, long double x) {
    if (x <= 0) return a[0];
    long double pos = x / h;
    int i = (int)floorl(pos);
    if (i < 0) return a[0];
    if (i >= n) return a[n];
    long double f = pos - (long double)i;
    return (1.0L - f) * (long double)a[i] + f * (long double)a[i + 1];
}

static long double c_eval(CTable *tab, int j, long double x) {
    if (j < 1 || j > tab->jmax || x <= (long double)j) return 0.0L;
    return interp_array(c_row(tab, j), tab->n, tab->h, x);
}

static long double c_tail(CTable *tab, int jmin, long double x) {
    int jmax = (int)floorl(x);
    if (jmax > tab->jmax) jmax = tab->jmax;
    long double s = 0.0L;
    for (int j = jmin; j <= jmax; j++) s += c_eval(tab, j, x);
    return s;
}

static void build_c_table(CTable *tab, int n_per_unit, long double xmax, int jmax) {
    tab->n_per_unit = n_per_unit;
    tab->h = 1.0L / (long double)n_per_unit;
    tab->n = (int)ceill(xmax * (long double)n_per_unit) + 2;
    tab->jmax = jmax;
    tab->c = (double *)calloc((size_t)(jmax + 1) * (size_t)(tab->n + 1), sizeof(double));
    if (!tab->c) {
        fprintf(stderr, "failed to allocate c table\n");
        exit(2);
    }
    double *c1 = c_row(tab, 1);
    int one = n_per_unit;
    for (int i = one; i <= tab->n; i++) c1[i] = 1.0;
    for (int j = 2; j <= jmax; j++) {
        double *cj = c_row(tab, j);
        double *cp = c_row(tab, j - 1);
        int start = j * n_per_unit;
        for (int i = start + 1; i <= tab->n; i++) {
            int im = i - n_per_unit;
            int im0 = i - 1 - n_per_unit;
            long double xm = (long double)im * tab->h;
            long double xm0 = (long double)im0 * tab->h;
            long double f1 = (xm > 0) ? (long double)cp[im] / xm : 0.0L;
            long double f0 = (xm0 > 0) ? (long double)cp[im0] / xm0 : 0.0L;
            cj[i] = cj[i - 1] + (double)(0.5L * tab->h * (f0 + f1));
        }
    }
}

static void free_c_table(CTable *tab) {
    free(tab->c);
    memset(tab, 0, sizeof(*tab));
}

static void build_omega_table(OmegaTable *pt, int n_per_unit, long double xmax) {
    pt->n_per_unit = n_per_unit;
    pt->h = 1.0L / (long double)n_per_unit;
    pt->n = (int)ceill(xmax * (long double)n_per_unit) + 2;
    pt->ap = (double *)calloc((size_t)pt->n + 1, sizeof(double));
    pt->am = (double *)calloc((size_t)pt->n + 1, sizeof(double));
    if (!pt->ap || !pt->am) {
        fprintf(stderr, "failed to allocate omega table\n");
        exit(2);
    }
    for (int i = 1; i <= pt->n; i++) pt->ap[i] = 2.0;
    int two = 2 * n_per_unit;
    for (int i = two + 1; i <= pt->n; i++) {
        int im = i - n_per_unit;
        int im0 = i - 1 - n_per_unit;
        long double xm = (long double)im * pt->h;
        long double xm0 = (long double)im0 * pt->h;
        long double pp1 = (xm > 0) ? (long double)pt->ap[im] / xm : 0.0L;
        long double pp0 = (xm0 > 0) ? (long double)pt->ap[im0] / xm0 : 0.0L;
        long double pm1 = (xm > 0) ? (long double)pt->am[im] / xm : 0.0L;
        long double pm0 = (xm0 > 0) ? (long double)pt->am[im0] / xm0 : 0.0L;
        pt->am[i] = pt->am[i - 1] + (double)(0.5L * pt->h * (pp0 + pp1));
        pt->ap[i] = pt->ap[i - 1] + (double)(0.5L * pt->h * (pm0 + pm1));
    }
}

static void free_omega_table(OmegaTable *pt) {
    free(pt->ap);
    free(pt->am);
    memset(pt, 0, sizeof(*pt));
}

static long double omega_plus(OmegaTable *pt, long double x) {
    if (x <= 0) return 0.0L;
    return interp_array(pt->ap, pt->n, pt->h, x) / x;
}

static long double omega_minus(OmegaTable *pt, long double x) {
    if (x <= 0) return 0.0L;
    return interp_array(pt->am, pt->n, pt->h, x) / x;
}

typedef long double (*Func)(long double, void *);

static long double simpson_integrate(Func f, void *ctx, long double a, long double b, int n_min) {
    if (!(b > a)) return 0.0L;
    int n = n_min;
    if (n < 32) n = 32;
    if (n & 1) n++;
    long double h = (b - a) / (long double)n;
    long double s = f(a, ctx) + f(b, ctx);
    for (int i = 1; i < n; i++) {
        long double x = a + h * (long double)i;
        s += (i & 1 ? 4.0L : 2.0L) * f(x, ctx);
    }
    return s * h / 3.0L;
}

typedef struct { OmegaTable *pt; long double beta; } FirstHalfCtx;
static long double first_half_f(long double z, void *vctx) {
    FirstHalfCtx *ctx = (FirstHalfCtx *)vctx;
    return 0.5L * omega_plus(ctx->pt, z) / (ctx->beta - z);
}

static long double first_half(OmegaTable *pt, long double theta, long double s, long double t) {
    long double beta = s * theta;
    long double alpha = t * theta;
    long double z0 = beta * (1.0L - 1.0L / alpha);
    long double z1 = beta - 1.0L;
    FirstHalfCtx ctx = {pt, beta};
    return simpson_integrate(first_half_f, &ctx, z0, z1, 20000);
}

typedef struct { OmegaTable *pt; long double beta; long double alpha; } FirstRichertCtx;
static long double first_richert_f(long double z, void *vctx) {
    FirstRichertCtx *ctx = (FirstRichertCtx *)vctx;
    long double weight = 1.0L - ctx->alpha + (ctx->alpha / ctx->beta) * z;
    return weight * omega_plus(ctx->pt, z) / (ctx->beta - z);
}

static long double first_richert0(OmegaTable *pt, long double theta, long double s, long double t) {
    long double beta = s * theta;
    long double alpha = t * theta;
    long double z0 = beta * (1.0L - 1.0L / alpha);
    long double z1 = beta - 1.0L;
    FirstRichertCtx ctx = {pt, beta, alpha};
    return simpson_integrate(first_richert_f, &ctx, z0, z1, 20000);
}

typedef struct { CTable *ct; int k; long double t; } HalfOneCtx;
static long double half_one_f(long double x, void *vctx) {
    HalfOneCtx *ctx = (HalfOneCtx *)vctx;
    return c_tail(ctx->ct, ctx->k, x) / (x * (ctx->t - x));
}

static long double sg_f0(CTable *ct, int k, long double s) {
    long double out = 0.0L;
    int last = (int)floorl(s);
    for (int r = k + 1; r <= last; r++) out += c_eval(ct, r, s);
    return out;
}

static long double sg_half(CTable *ct, int k, long double s, long double t) {
    long double out = 0.0L;
    int last_large = (int)floorl(t);
    for (int r = k + 1; r <= last_large; r++) out += c_eval(ct, r, t);
    long double a = t - 1.0L;
    long double b = t * (1.0L - 1.0L / s);
    HalfOneCtx ctx = {ct, k, t};
    int n = (int)ceill((b - a) * (long double)ct->n_per_unit);
    if (n < 2000) n = 2000;
    out += 0.5L * t * simpson_integrate(half_one_f, &ctx, a, b, n);
    return out;
}

static int next_pow2(int n) {
    int p = 1;
    while (p < n) p <<= 1;
    return p;
}

static void fft(complex double *a, int n, int invert) {
    for (int i = 1, j = 0; i < n; i++) {
        int bit = n >> 1;
        for (; j & bit; bit >>= 1) j ^= bit;
        j ^= bit;
        if (i < j) {
            complex double tmp = a[i];
            a[i] = a[j];
            a[j] = tmp;
        }
    }
    for (int len = 2; len <= n; len <<= 1) {
        double ang = 2.0 * acos(-1.0) / (double)len * (invert ? -1.0 : 1.0);
        complex double wlen = cos(ang) + I * sin(ang);
        for (int i = 0; i < n; i += len) {
            complex double w = 1.0;
            for (int j = 0; j < len / 2; j++) {
                complex double u = a[i + j];
                complex double v = a[i + j + len / 2] * w;
                a[i + j] = u + v;
                a[i + j + len / 2] = u - v;
                w *= wlen;
            }
        }
    }
    if (invert) {
        for (int i = 0; i < n; i++) a[i] /= (double)n;
    }
}

static void conv_fft(const double *a, const double *b, double *out, int n_grid, int fft_len, long double dx, complex double *fa, complex double *fb) {
    int m = n_grid + 1;
    for (int i = 0; i < fft_len; i++) {
        fa[i] = 0.0;
        fb[i] = 0.0;
    }
    for (int i = 0; i < m; i++) {
        fa[i] = a[i];
        fb[i] = b[i];
    }
    fft(fa, fft_len, 0);
    fft(fb, fft_len, 0);
    for (int i = 0; i < fft_len; i++) fa[i] *= fb[i];
    fft(fa, fft_len, 1);
    for (int i = 0; i < m; i++) out[i] = creal(fa[i]) * (double)dx;
}

static double **alloc_powers(int rmax, int n_grid) {
    double **p = (double **)calloc((size_t)rmax + 1, sizeof(double *));
    if (!p) exit(2);
    for (int r = 0; r <= rmax; r++) {
        p[r] = (double *)calloc((size_t)n_grid + 1, sizeof(double));
        if (!p[r]) exit(2);
    }
    return p;
}

static void free_powers(double **p, int rmax) {
    for (int r = 0; r <= rmax; r++) free(p[r]);
    free(p);
}

static void make_kernel(double *ker, int n_grid, long double dx, long double left, long double right) {
    for (int i = 0; i <= n_grid; i++) ker[i] = 0.0;
    for (int i = 1; i <= n_grid; i++) {
        long double x = (long double)i * dx;
        if (x >= left && x <= right) ker[i] = (double)(1.0L / x);
    }
}

static void build_powers(double **p, int rmax, int n_grid, long double dx, long double left, long double right, complex double *fa, complex double *fb, int fft_len) {
    p[0][0] = (double)(1.0L / dx);
    make_kernel(p[1], n_grid, dx, left, right);
    for (int r = 2; r <= rmax; r++) conv_fft(p[r - 1], p[1], p[r], n_grid, fft_len, dx, fa, fb);
}

static long double sg_richert_fft(const Row *row, int n_grid, int *last_gt_1e10, int *last_gt_1e12) {
    long double dx = 1.0L / (long double)n_grid;
    int rmax = (int)floorl(row->s + 1e-12L);
    int fft_len = next_pow2(2 * (n_grid + 1));
    complex double *fa = (complex double *)malloc((size_t)fft_len * sizeof(complex double));
    complex double *fb = (complex double *)malloc((size_t)fft_len * sizeof(complex double));
    double **ps = alloc_powers(rmax, n_grid);
    double **pl = alloc_powers(rmax, n_grid);
    build_powers(ps, rmax, n_grid, dx, 1.0L / row->s, 1.0L / row->t, fa, fb, fft_len);
    build_powers(pl, rmax, n_grid, dx, 1.0L / row->t, 1.0L, fa, fb, fft_len);
    long double total = 0.0L;
    *last_gt_1e10 = 0;
    *last_gt_1e12 = 0;
    for (int r = row->k + 1; r <= rmax; r++) {
        long double by_r = (long double)pl[r][n_grid] * expl(-lgammal((long double)r + 1.0L));
        for (int m = 1; m <= r; m++) {
            int n = r - m;
            long double factor = dx * expl(-lgammal((long double)m + 1.0L) - lgammal((long double)n + 1.0L));
            long double sum = 0.0L;
            for (int i = 0; i <= n_grid; i++) {
                long double x = (long double)i * dx;
                long double y = (long double)m - row->t * x;
                if (y <= 0.0L) continue;
                long double g = 1.0L - row->lambda * y;
                if (g <= 0.0L) continue;
                sum += (long double)ps[m][i] * (long double)pl[n][n_grid - i] * g;
            }
            by_r += factor * sum;
        }
        total += by_r;
        if (fabsl(by_r) > 1e-10L) *last_gt_1e10 = r;
        if (fabsl(by_r) > 1e-12L) *last_gt_1e12 = r;
    }
    free_powers(ps, rmax);
    free_powers(pl, rmax);
    free(fa);
    free(fb);
    return total;
}

static void print_f0(OmegaTable *pt, CTable *ct) {
    puts("F=0");
    puts("k theta s S_G M");
    for (int i = 0; i < 6; i++) {
        const Row *r = &F0_ROWS[i];
        long double sg = sg_f0(ct, r->k, r->s);
        long double beta = r->s * r->theta;
        long double m = r->s * omega_minus(pt, beta) - (2.0L / r->theta) * sg;
        printf("%d %.5f %.5f %.8f %.8f\n", r->k, (double)r->theta, (double)r->s, (double)sg, (double)m);
    }
}

static void print_half(OmegaTable *pt, CTable *ct) {
    puts("half");
    puts("k theta s t S_G first M");
    for (int i = 0; i < 6; i++) {
        const Row *r = &HALF_ROWS[i];
        long double sg = sg_half(ct, r->k, r->s, r->t);
        long double beta = r->s * r->theta;
        long double first = first_half(pt, r->theta, r->s, r->t);
        long double m = r->s * omega_minus(pt, beta) - r->s * first - (2.0L / r->theta) * sg;
        printf("%d %.5f %.5f %.5f %.8f %.8f %.8f\n",
            r->k, (double)r->theta, (double)r->s, (double)r->t, (double)sg, (double)first, (double)m);
    }
}

static void print_richert(OmegaTable *pt, int n_fft) {
    puts("Richert");
    puts("k theta s t lambda S_G r_calc r>|1e-10| r>|1e-12| M");
    for (int i = 0; i < 6; i++) {
        const Row *r = &RICHERT_ROWS[i];
        int last10 = 0, last12 = 0;
        long double sg = sg_richert_fft(r, n_fft, &last10, &last12);
        long double beta = r->s * r->theta;
        long double first0 = first_richert0(pt, r->theta, r->s, r->t);
        long double m = r->s * omega_minus(pt, beta) - r->s * r->lambda * first0 - (2.0L / r->theta) * sg;
        printf("%d %.5f %.5f %.5f %.5f %.8f %d--%d %d %d %.8f\n",
            r->k, (double)r->theta, (double)r->s, (double)r->t, (double)r->lambda, (double)sg,
            r->k + 1, (int)floorl(r->s + 1e-12L), last10, last12, (double)m);
    }
}

int main(int argc, char **argv) {
    int n_per_unit = 16384;
    int n_fft = 8192;
    if (argc >= 2) n_per_unit = atoi(argv[1]);
    if (argc >= 3) n_fft = atoi(argv[2]);
    printf("building tables: n_per_unit=%d n_fft=%d\n", n_per_unit, n_fft);
    fflush(stdout);
    OmegaTable pt;
    CTable ct;
    build_omega_table(&pt, n_per_unit, 6.5L);
    build_c_table(&ct, n_per_unit, 52.0L, 52);
    print_f0(&pt, &ct);
    print_half(&pt, &ct);
    print_richert(&pt, n_fft);
    free_c_table(&ct);
    free_omega_table(&pt);
    return 0;
}


==> anc/richert_comparison_run.ps1 <==
param(
    [int] $NPerUnit = 16384,
    [int] $NGrid = 524288
)

$ErrorActionPreference = "Stop"

$Cc = Get-Command cc -ErrorAction SilentlyContinue
if ($Cc) {
    & $Cc.Source -O2 -Wall -Wextra richert_comparison.c -lm -o richert_comparison.exe
} else {
    $ToolsDir = Resolve-Path "$PSScriptRoot\..\code\clean\.tools"
    $Zig = Join-Path $ToolsDir "python\ziglang\zig.exe"
    & $Zig cc -target x86_64-windows-gnu -std=c11 -O2 -Wall -Wextra `
        richert_comparison.c -lm -o richert_comparison.exe
}

$OutFile = "output_n${NPerUnit}_fft${NGrid}.txt"
.\richert_comparison.exe $NPerUnit $NGrid | Tee-Object -FilePath $OutFile


==> anc/richert_comparison_run.sh <==
#!/bin/sh
set -eu

cc -O2 -Wall -Wextra richert_comparison.c -lm -o richert_comparison
./richert_comparison 16384 524288 | tee output_n16384_fft524288.txt

